Efficient Approximation of the Wigner Kernel in Phase-Space Quantum Mechanics

The Signed Particle Formulation provides a particle-based interpretation of quantum mechanics in phase space, where quantum dynamics are represented through the creation and evolution of signed particles. A central computational challenge in this framework is the evaluation of the Wigner kernel, which generally involves highly oscillatory integrals and can become computationally demanding in time-dependent simulations. This paper proposes an analytical approximation of the Wigner kernel for one-dimensional single body quantum systems by exploiting a series-based representation of the potential function. The resulting expression provides an efficient way to approximate the Wigner kernel and the associated Gamma function, which governs the particle-generation process in the Signed Particle Formulation framework. The proposed approximation is evaluated for several Gaussian-based potential profiles, including single, double, triple, and quadruple Gaussian potentials. Numerical comparisons between the approximated and directly computed Wigner kernels and Gamma functions show that the proposed method captures the main behavior of the exact quantities while significantly reducing the computational cost. These results indicate that the proposed approximation can serve as an efficient computational component for scalable Signed Particle Formulation based quantum simulations.

==> SPF_Wigner_Paper/figs/figs_revise.m <==
% 
% img = imread('single_gaussian.eps');
% imshow(img)

% winopen('single_gaussian.eps')

system('epstopdf single_gaussian.eps')
open('figure.pdf')

==> figs/figs_revise.m <==
% 
% img = imread('single_gaussian.eps');
% imshow(img)

% winopen('single_gaussian.eps')

system('epstopdf single_gaussian.eps')
open('figure.pdf')
